Whale: Efficient Giant Model Training over Heterogeneous GPUs

The scaling up of deep neural networks has been demonstrated to be effective in improving model quality, but also encompasses several training challenges in terms of training efficiency, programmability, and resource adaptability. We present Whale, a general and efficient distributed training framework for giant models. To support various parallel strategies and their hybrids, Whale generalizes the programming interface by defining two new primitives in the form of model annotations, allowing for incorporating user hints. The Whale runtime utilizes those annotations and performs graph optimizations to transform a local deep learning DAG graph for distributed multi-GPU execution. Whale further introduces a novel hardware-aware parallel strategy, which improves the performance of model training on heterogeneous GPUs in a balanced manner. Deployed in a production cluster with 512 GPUs, Whale successfully trains an industry-scale multimodal model with over ten trillion model parameters, named M6, demonstrating great scalability and efficiency.

==> build_on_change.py <==
import glob
import os
import subprocess
last_mtimes = []

while True:
  files = glob.glob('*.tex')
  mtimes = {f:os.path.getmtime(f) for f in files}
  changed = False
  if not last_mtimes:
    print(files)
    changed = True
  else:
    for f in files:
      if last_mtimes[f] != mtimes[f]:
        print(f, 'changes')
        changed = True
      break
  if changed:
    res = subprocess.check_output('make')
    print(res[-200:])
  last_mtimes = mtimes



==> clean.sh <==
rm *.log
rm main.fdb_latexmk
rm main.out
rm main.pytxcode
rm main.synctex.gz
rm main.fls
rm main.aux
rm main.pdf


==> replace_change.py <==
import glob
import re

def add(text):
  while True:
    index = text.find("\\added{")
    if index < 0:
      break
    end_index = text.find("}", index)
    to_replace = text[index: end_index+1]
    while to_replace.endswith("{}"):
      end_index = text.find("}", end_index+1)
      to_replace = text[index: end_index+1]
    after = text[text.find("{", index)+1: end_index]
    text = text.replace(to_replace, after)
    print('add {} with {}'.format(to_replace, after))
  return text

def deleted(text):
  while True:
    index = text.find("\\deleted{")
    if index < 0:
      break
    end_index = text.find("}", index)
    to_replace = text[index: end_index+1]
    while to_replace.endswith("{}"):
      end_index = text.find("}", end_index+1)
      to_replace = text[index: end_index+1]
    after = ""
    # after = text[text.find("{", index)+1: end_index]
    text = text.replace(to_replace, after)
    print('delete {}'.format(to_replace))
  return text

def replace(text):
  while True:
    index = text.find("\\replaced{")
    if index < 0:
      break
    end_index = text.find("}", index)
    to_replace = text[index: end_index+1]
    while to_replace.endswith("{}"):
      end_index = text.find("}", end_index+1)
      to_replace = text[index: end_index+1]
    after_index = text.find("{", end_index+1)
    after_end_index = text.find("}", after_index)
    after = text[after_index: after_end_index+1]
    while after.endswith("{}"):
      after_end_index = text.find("}", after_end_index+1)
      after = text[after_index: after_end_index+1]
    after = text[text.find("{", index)+1: text.find("}{", index)]
    to_replace = text[index:after_end_index+1]
    text = text.replace(to_replace, after)
    print('replace {} with {}'.format(to_replace, after))
  return text

files = glob.glob("*.tex")
for fn in files:
  with open(fn) as f:
    text = f.read()
    text = add(text)
    text = deleted(text)
    text = replace(text)
  with open(fn, 'w') as f:
    f.write(text)
    

